PAStime: Progress-aware Scheduling for Time-critical Computing

Over-estimation of worst-case execution times (WCETs) of real-time tasks leads to poor resource utilization. In a mixed-criticality system (MCS), the over-provisioning of CPU time to accommodate the WCETs of highly critical tasks may lead to degraded service for less critical tasks. In this paper, we present PAStime, a novel approach to monitor and adapt the runtime progress of highly time-critical applications, to allow for improved service to lower criticality tasks. In PAStime, CPU time is allocated to time-critical tasks according to the delays they experience as they progress through their control flow graphs. This ensures that as much time as possible is made available to improve the Quality-of-Service of less critical tasks, while high-criticality tasks are compensated after their delays. In this paper, we integrate PAStime with Adaptive Mixed-criticality (AMC) scheduling. The LO-mode budget of a high-criticality task is adjusted according to the delay observed at execution checkpoints. This is the first implementation of AMC in the scheduling framework Using LITMUS-RT, which is extended with our PAStime runtime policy and tested with real-time Linux applications such as object classification and detection. We observe in our experimental evaluation that AMC-PAStime significantly improves the utilization of the low-criticality tasks while guaranteeing service to high-criticality tasks.

==> data/amc_overestimate.py <==
import numpy as np
import math
import matplotlib.pyplot as plt
import sys



def main():
    
    util_points = []
    upper_bound = []
    amc_points = []
    pastime_points = []
    with open("amc_overestimate.csv") as f:
        
        for line in f:
            vals = line.strip().rstrip('\n').split("\t")
            #print vals
            util_points.append(int(vals[0]))
            upper_bound.append(float(vals[1]))
            amc_points.append(float(vals[2]))
            pastime_points.append(float(vals[3]))

    fig = plt.figure(num=None, figsize=(6, 4.5), dpi=80, edgecolor='k')
    plt.xlim(0, 72)
    ax = fig.add_subplot(111)
    plt.ylim(0, 51)
    plt.xlabel("Overestimation of LO-runtime (%)", fontsize=20)
    plt.ylabel("Avg. Util. of LC tasks (%)", fontsize=20)
    plt.xticks(util_points)
    ax.plot(util_points, upper_bound, "g-", marker=None, label="LO-mode UB", linewidth=3.9, markersize=14)
    ax.plot(util_points, pastime_points, "y--", marker="o", label="AMC-PAStime", linewidth=3.9, markersize=14)
    ax.plot(util_points, amc_points, "b:", marker="s", label="AMC", linewidth=3.9, markersize=14)
    plt.tick_params(axis='both', which='major', labelsize=20)
    plt.tick_params(axis='both', which='minor', labelsize=20)

    xticks = ax.get_xticks().tolist()
    xticks = ["+" + str(t) for t in xticks]
    ax.set_xticklabels(xticks)
    
    ax.legend(loc='upper left', bbox_to_anchor=(0.05, 1.0005), prop={'size': 20})
    plt.grid()
    #plt.show()
    plt.tight_layout()
    plt.savefig("amc_overestimate.pdf")


if __name__ == "__main__":
    main()


==> data/avg_util_two_amc.py <==
import numpy as np
import math
import matplotlib.pyplot as plt
import sys



def main():
    
    util_points = []
    amc_points = []
    pastime_points = []
    with open("avg_util_two_amc.csv") as f:
        
        for line in f:
            vals = line.strip().rstrip('\n').split("\t")
            #print vals
            util_points.append(float(vals[0]))
            amc_points.append(float(vals[1]))
            pastime_points.append(float(vals[2]))

    upper_bound = [25 for i in util_points]
    fig = plt.figure(num=None, figsize=(6, 4.5), dpi=80, edgecolor='k')
    plt.xlim(28, 185)
    ax = fig.add_subplot(111)
    plt.ylim(10, 26)
    plt.xlabel("Seconds", fontsize=20)
    plt.ylabel("Avg Util. of LC task (%)", fontsize=20)
    plt.xticks(util_points)
    ax.plot(util_points, upper_bound, "g-", marker=None, label="LO-mode UB", linewidth=3.9, markersize=14)
    ax.plot(util_points, pastime_points, "y--", marker="o", label="AMC-PAStime", linewidth=3.9, markersize=14)
    ax.plot(util_points, amc_points, "b:", marker="s", label="AMC", linewidth=3.9, markersize=14)
    plt.tick_params(axis='both', which='major', labelsize=20)
    plt.tick_params(axis='both', which='minor', labelsize=20)

    ax.legend(loc='upper left', bbox_to_anchor=(0.005, 0.955), prop={'size': 19}, handletextpad=0.1)
    plt.grid()
    plt.tight_layout()
    #plt.show()
    plt.savefig("avg_util_two_amc.pdf")


if __name__ == "__main__":
    main()


==> data/checkpoint_location_amc.py <==
import numpy as np
import math
import matplotlib.pyplot as plt
import sys



def main():
    
    cpoints = []
    pastime_points = []
    with open("checkpoint_location.csv") as f:
        
        for line in f:
            vals = line.strip().rstrip('\n').split("\t")
            #print vals
            cpoints.append(float(vals[0]))
            pastime_points.append(float(vals[1]))

    fig = plt.figure(num=None, figsize=(6, 4.5), dpi=80, edgecolor='k')
    #fig = plt.figure()
    plt.xlim(0, 1)
    ax = fig.add_subplot(111)
    plt.ylim(0, 13)
    plt.xlabel("Checkpoint Location", fontsize=20)
    plt.ylabel("# of Mode-switches", fontsize=20)
    plt.xticks(cpoints)
    
    bar_width = 0.05
    bars = []
    bar_index = -0.5
    
    bar = ax.bar(cpoints, pastime_points,
    bar_width, label="AMC-PAStime", hatch='\\', align='center', color='#CCF4C6', edgecolor='k')
    
    x_axis = [float(k)/10 for k in range(0, 11)]
    plt.plot(x_axis, [8 for x in x_axis], color="r", linestyle="-",
    label="AMC", linewidth=6)
    
    xticks = ax.get_xticks().tolist()
    xticks = [str(t) + "x" for t in xticks]
    ax.set_xticklabels(xticks)
    
    plt.tick_params(axis='both', which='major', labelsize=20)
    plt.tick_params(axis='both', which='minor', labelsize=20)

    ax.legend(loc='upper left', bbox_to_anchor=(0.15, 1.0), prop={'size': 20})
    plt.grid()
    #plt.show()
    plt.tight_layout()
    plt.savefig("checkpoint_location_amc.pdf")


if __name__ == "__main__":
    main()


==> data/exec_cost.py <==
import numpy as np
import math
import matplotlib.pyplot as plt
import sys

def main():
    
    fig = plt.figure(num=None, figsize=(8, 6), dpi=80, edgecolor='k')
    plt.xlim(0.5, 10.5)
    ax = fig.add_subplot(111)
    plt.ylim(200, 750)
    
    amc = []
    util_points = [x for x in range(1, 11)]
    
    with open("exec_cost.csv") as f:
        linei = 1
        for line in f:
            vals = line.strip().rstrip('\n').split("\t")
            #print vals
            pastime = []
            for v in vals:
              pastime.append(float(v))
            ax.plot(util_points, pastime, color="b", markeredgecolor="b",
            marker="^", linewidth=3.9, markersize=5, linestyle="None")


    plt.xlabel("Task ID", fontsize=22)
    plt.ylabel("Execution Time (ms)", fontsize=22)
    plt.xticks(util_points)
    #ax.plot(util_points, amc, color="b", markeredgecolor="b", marker="s", label="AMC", linewidth=3.9, markersize=14, linestyle="None")
    ax.plot(util_points, [627 for x in util_points], color="r",
    linestyle="-", linewidth=6, label="HI-mode budget")
    plt.tick_params(axis='both', which='major', labelsize=20)
    plt.tick_params(axis='both', which='minor', labelsize=20)

    """
    xticks = ax.get_xticks().tolist()
    xticks = ["+" + str(t) for t in xticks]
    ax.set_xticklabels(xticks)
    """
    
    ax.legend(loc='upper left', bbox_to_anchor=(0.05, 1.0), prop={'size': 24})
    #plt.grid()
    #plt.show()
    plt.savefig("exec_cost.pdf", bbox_inches='tight')


if __name__ == "__main__":
    main()


==> data/extrapolation.py <==
import numpy as np
import math
import matplotlib.pyplot as plt
import sys



def main():
    
    factors = []
    pastime_points = []
    with open("extrapolation.csv") as f:
        
        i = 0
        for line in f:
            vals = line.strip().rstrip('\n').split("\t")
            if i == 0:
              for v in vals:
                factors.append(float(v))
            else:
              for v in vals:
                pastime_points.append(float(v))
            i += 1

    fig = plt.figure(num=None, figsize=(6, 4.5), dpi=80, edgecolor='k')
    fig = plt.figure()
    plt.xlim(0, 1.58)
    ax = fig.add_subplot(111)
    plt.ylim(0, 28)
    plt.xlabel("Extrapolation Factor (K)", fontsize=22)
    plt.ylabel("Avg. Util. % (LC tasks)", fontsize=22)
    #plt.xticks(factors)
    
    plt.plot(factors, pastime_points, color="y", linestyle="--",
    label="AMC-PAStime", linewidth=3.9, marker="o", markersize=10)
    
    plt.plot([0, 2], [5.5, 5.5], color="g", linestyle="-",
    label="AMC-PAStime (compensate)", linewidth=3.9)
    plt.plot([0, 2], [4.92, 4.92], color="b", linestyle=":",
    label="AMC", linewidth=3.9)
    
    plt.tick_params(axis='both', which='major', labelsize=18)
    plt.tick_params(axis='both', which='minor', labelsize=18)

    ax.legend(loc='upper left', bbox_to_anchor=(0.001, 1.0), prop={'size': 19})
    ax.annotate("Default", xy=(1, pastime_points[4]), xytext=(10,0),
    textcoords='offset points', fontsize=20)
    plt.grid()
    #plt.show()
    plt.savefig("extrapolation.pdf", bbox_inches='tight')
    


if __name__ == "__main__":
    main()


==> data/iterations.py <==

import numpy as np
import math
import matplotlib.pyplot as plt
import sys



def main():
    
    x_axis_sched = []
    scheds = []
    x_axis_nonsched = []
    nonscheds = [] 
    with open("iterations.csv") as f:
        for line in f:
            vals = line.strip("").rstrip('\n').split("\t")
            if int(vals[1]) == 1:
              x_axis_sched.append(int(vals[0]))
              scheds.append(int(vals[2]))
            else:
              x_axis_nonsched.append(int(vals[0]))
              nonscheds.append(int(vals[2]))

    #print x_axis_sched
    #print x_axis_nonsched
    fig = plt.figure(num=None, figsize=(6, 4.5), dpi=80, edgecolor='k')
    plt.xlim(0, 130)
    ax = fig.add_subplot(111)
    plt.ylim(0, 130)
    plt.xlabel("Seconds", fontsize=20)
    plt.ylabel("# of Iterations", fontsize=20)
    plt.plot(x_axis_sched, scheds, color='y', marker='^', label="Approved",
    linestyle="None", markersize=12, markeredgecolor='y')
    plt.plot(x_axis_nonsched, nonscheds, color='b', marker='o',
    label="Disapproved",
    linestyle="None", markersize=12, markeredgecolor='b')
    plt.plot([x for x in range(0, 133)], [120 for x in range(0,
    133)], color="r", linestyle="-", label="Offline Bound", linewidth=5)
    plt.tick_params(axis='both', which='major', labelsize=20)
    plt.tick_params(axis='both', which='minor', labelsize=20)
    #plt.set_xticklabels(range(0, 241, 30))
    
    xticks = ax.get_xticks().tolist()
    xticks = [40 * x for x in range(0, 7)]
    ax.set_xticklabels(xticks)
    #ax.spines['right'].set_visible(True)
    plt.grid()

    ax.legend(loc='upper left', bbox_to_anchor=(0.3, 0.87), prop={'size': 20})
    #plt.grid(b=True, which='major', color='k', linestyle='-')
    plt.tight_layout()
    plt.savefig("iterations.pdf")
    #plt.show()
    


if __name__ == "__main__":
    main()


==> data/max_exec_cost.py <==
import numpy as np
import math
import matplotlib.pyplot as plt
import sys



def main():
    
    tasks = [k for k in range(1, 11)]
    amc_points = []
    pastime_points = []
    upper_bound = []
    with open("max_exec_cost.csv") as f:
        
        lines = 1
        for line in f:
            vals = line.strip().rstrip('\n').split("\t")
            #print vals
            #upper_bound.append(float(vals[1]))
            if lines == 1:
              for k in tasks:
                pastime_points.append(float(vals[k - 1]))
              lines += 1
            else:
              for k in tasks:
                amc_points.append(float(vals[k - 1]))

    fig = plt.figure(num=None, figsize=(8, 6), dpi=80, edgecolor='k')
    plt.xlim(0.5, 10.5)
    plt.ylim(500, 695)
    ax = fig.add_subplot(111)
    plt.ylabel("Max. Execution Time (ms)", fontsize=22)
    plt.xlabel("Task ID", fontsize=22)
    plt.xticks(tasks)
    bar_width = 0.25
    bars = []
    bar_index = -0.5
    i = 0

    #for t in tasks:
    bar = ax.bar([k + bar_width * (bar_index + 1) for k in tasks], pastime_points, bar_width, label="AMC-PAStime", hatch='\\', align='center', color='#CCF4C6')
    bar = ax.bar([k + bar_width * bar_index for k in tasks], amc_points, bar_width, label="AMC", hatch='-', align='center', color='y')
    
    ax.plot([0.75, 10.25], [627, 627], color="r",
    linestyle="-", linewidth=6, label="HI-mode budget")

    plt.tick_params(axis='both', which='major', labelsize=20)
    plt.tick_params(axis='both', which='minor', labelsize=20)

    ax.legend(loc='upper left', bbox_to_anchor=(0.01, 1.0), prop={'size': 24},
    ncol=2, handletextpad=0.2)
    plt.grid()
    #plt.show()
    plt.savefig("max_exec_cost.pdf", bbox_inches='tight')


if __name__ == "__main__":
    main()


==> data/mem_performance.py <==
import numpy as np
import math
import matplotlib.pyplot as plt
import sys



def main():
    
    x_axis = []
    amc = []
    pastime_time = []
    pastime_mem = []
    with open("mem_performance.csv") as f:
        
        for line in f:
            vals = line.strip().rstrip('\n').split("\t")
	    x_axis.append(vals[0].strip())
	    amc.append(float(vals[1]))
	    pastime_time.append(float(vals[2]))	
	    pastime_mem.append(float(vals[3]))

    fig = plt.figure(num=None, figsize=(6, 4.5), dpi=80, edgecolor='k')
    plt.xlim(0, 20)
    ax = fig.add_subplot(111)
    plt.ylim(0, 31)
    plt.xlabel("HC Applications", fontsize=20)
    plt.ylabel("Avg. Util. of LC tasks (%)", fontsize=20)
    bar_width = 1.25
    bars = []
    bar_index = -1.4
    i = 0
    ax.yaxis.grid()

    x_axis_values = [6, 15]
    #for t in tasks:
    bar = ax.bar([k + bar_width * bar_index for k in x_axis_values], amc,
    bar_width, label="AMC", hatch='-', align='center', color='y', edgecolor='k')
    bar = ax.bar([k + bar_width * (bar_index + 1) for k in x_axis_values], pastime_mem,
    bar_width, label="AMC-PAStime-mem", hatch='x', align='center', color='b', edgecolor='k')
    bar = ax.bar([k + bar_width * (bar_index + 2) for k in x_axis_values], pastime_time,
    bar_width, label="AMC-PAStime-time", hatch='\\', align='center',
    color='#CCF4C6', edgecolor='k')
    plt.xticks([5.3,14.6])
    ax.set_xticklabels(x_axis)

    plt.tick_params(axis='both', which='major', labelsize=20)
    plt.tick_params(axis='both', which='minor', labelsize=20)

    ax.legend(loc='upper left', bbox_to_anchor=(0.1, 1.0), prop={'size': 20})
    plt.tight_layout()
    #plt.grid()
    #plt.show()
    plt.savefig("mem_performance.pdf")


if __name__ == "__main__":
    main()


==> data/offline_iterations.py <==
import numpy as np
import math
import matplotlib.pyplot as plt
import sys



def main():
    
    approv = []
    disapprov = []
    with open("offline_iterations.csv") as f:
        
        linei = 1
        for line in f:
            vals = line.strip().rstrip('\n').split("\t")
            #print vals
            if linei == 1:
              for v in vals:
                approv.append(int(v))
              linei += 1
            else:
              for v in vals:
                disapprov.append(int(v))


    util_points = [x * 10 for x in range(1, 9)]
    fig = plt.figure(num=None, figsize=(8, 6), dpi=80, edgecolor='k')
    #plt.xlim(0, 72)
    ax = fig.add_subplot(111)
    plt.ylim(0, 125)
    plt.xlabel("Extra LO-runtime Demand (%)", fontsize=22)
    plt.ylabel("# of Iterations (Offline)", fontsize=22)
    plt.xticks(util_points)
    ax.plot(util_points, approv, "y-", marker="o", label="Approved", linewidth=3.9, markersize=14)
    ax.plot(util_points, disapprov, "b-", marker="s", label="Disapproved", linewidth=3.9, markersize=14)
    plt.tick_params(axis='both', which='major', labelsize=20)
    plt.tick_params(axis='both', which='minor', labelsize=20)

    """
    xticks = ax.get_xticks().tolist()
    xticks = ["+" + str(t) for t in xticks]
    ax.set_xticklabels(xticks)
    """
    
    ax.legend(loc='upper left', bbox_to_anchor=(0.05, 1.0), prop={'size': 24})
    plt.grid()
    #plt.show()
    plt.savefig("offline_iterations.pdf", bbox_inches='tight')


if __name__ == "__main__":
    main()


==> data/overheads.py <==
# -*- coding: utf-8 -*-
import numpy as np
import math
import matplotlib.pyplot as plt
import matplotlib
import sys
from matplotlib import rc



def main():
    
    tasks = []
    max_points = []
    avg_points = []
    with open("overheads.csv") as f:
        
        for line in f:
            vals = line.strip().rstrip('\n').split("\t")
            #print vals
            tasks.append(float(vals[0]))
            max_points.append(float(vals[1]))
            avg_points.append(float(vals[2]))

    #plt.rc('text', usetex=True)
    fig = plt.figure(num=None, figsize=(6, 4.5), dpi=80, edgecolor='k')
    plt.xlim(2, 21)
    ax = fig.add_subplot(111)
    plt.ylim(0, 15)
    matplotlib.rcParams['text.usetex']=True
    matplotlib.rcParams['text.latex.unicode']=True
    plt.xlabel("Number of Total Tasks", fontsize=20)
    ax.set_ylabel(u"Overheads (μs)", fontsize=20)
    matplotlib.rcParams['text.usetex']=False
    matplotlib.rcParams['text.latex.unicode']=False
    plt.xticks(tasks)
    ax.plot(tasks, max_points, "b-", marker="s", label="Max", linewidth=3.9, markersize=14)
    ax.plot(tasks, avg_points, "y--", marker="o", label="Average", linewidth=3.9, markersize=14)
    plt.tick_params(axis='both', which='major', labelsize=20)
    plt.tick_params(axis='both', which='minor', labelsize=20)

    ax.legend(loc='upper left', bbox_to_anchor=(0.001, 1.0), prop={'size': 20})
    plt.grid()
    #plt.show()
    matplotlib.rcParams['text.usetex']=True
    matplotlib.rcParams['text.latex.unicode']=True
    plt.tight_layout()
    plt.savefig("overheads.pdf")


if __name__ == "__main__":
    main()


==> data/prediction.py <==
import numpy as np
import math
import matplotlib.pyplot as plt
import sys



def main():
    
    tasks = []
    amc_points = []
    pastime_points = []
    with open("prediction.csv") as f:
        
        for line in f:
            vals = line.strip().rstrip('\n').split("\t")
            #print vals
            tasks.append(int(vals[0]))
            amc_points.append(float(vals[1]))
            pastime_points.append(float(vals[2]))

    fig = plt.figure(num=None, figsize=(6, 4.5), dpi=80, edgecolor='k')
    #plt.xlim(0, 22)
    ax = fig.add_subplot(111)
    plt.ylim(350, 680)
    plt.xlabel("Job ID", fontsize=20)
    plt.ylabel("Execution Time (ms)", fontsize=20)
    plt.xticks(tasks)
    bar_width = 0.25
    bars = []
    bar_index = -0.5
    i = 0

    #for t in tasks:
    bar = ax.bar([k + bar_width * bar_index for k in tasks], amc_points,
    bar_width, label="Predicted", hatch='-', align='center', color='y', edgecolor='k')
    bar = ax.bar([k + bar_width * (bar_index + 1) for k in tasks], pastime_points,
    bar_width, label="Actual", hatch='\\', align='center', color='#CCF4C6', edgecolor='k')

    plt.tick_params(axis='both', which='major', labelsize=20)
    plt.tick_params(axis='both', which='minor', labelsize=20)

    ax.legend(loc='upper left', bbox_to_anchor=(0.001, 1.04), prop={'size': 20},
    ncol=2)
    plt.grid()
    plt.tight_layout()
    #plt.show()
    plt.savefig("prediction.pdf")


if __name__ == "__main__":
    main()


==> data/task_amc_avg_util.py <==
import numpy as np
import math
import matplotlib.pyplot as plt
import sys



def main():
    
    tasks = []
    amc_points = []
    pastime_points = []
    upper_bound = []
    with open("task_amc_avg_util.csv") as f:
        
        for line in f:
            vals = line.strip().rstrip('\n').split("\t")
            #print vals
            tasks.append(int(vals[0]))
            upper_bound.append(float(vals[1]))
            amc_points.append(float(vals[2]))
            pastime_points.append(float(vals[3]))

    fig = plt.figure(num=None, figsize=(6, 4.5), dpi=80, edgecolor='k')
    plt.xlim(0, 22)
    ax = fig.add_subplot(111)
    plt.ylim(0, 25)
    plt.xlabel("# of Total Tasks", fontsize=20)
    plt.ylabel("Avg. Util. of LC tasks (%)", fontsize=20)
    plt.xticks(tasks)
    bar_width = 1.25
    bars = []
    bar_index = -0.5
    i = 0

    #for t in tasks:
    bar = ax.bar([k + bar_width * bar_index for k in tasks], amc_points,
    bar_width, label="AMC", hatch='-', align='center', color='y', edgecolor='k')
    bar = ax.bar([k + bar_width * (bar_index + 1) for k in tasks], pastime_points,
    bar_width, label="AMC-PAStime", hatch='\\', align='center', color='#CCF4C6',edgecolor='k')

    plt.tick_params(axis='both', which='major', labelsize=20)
    plt.tick_params(axis='both', which='minor', labelsize=20)

    ax.legend(loc='upper left', bbox_to_anchor=(0.1, 1.0), prop={'size': 20})
    plt.grid()
    plt.tight_layout()
    #plt.show()
    plt.savefig("task_amc_avg_util.pdf")


if __name__ == "__main__":
    main()


==> data/task_amc_plot.py <==
import numpy as np
import math
import matplotlib.pyplot as plt
import sys



def main():
    
    tasks = []
    amc_points = []
    pastime_points = []
    with open("task_amc.csv") as f:
        
        for line in f:
            vals = line.strip().rstrip('\n').split("\t")
            #print vals
            tasks.append(int(vals[0]))
            amc_points.append(float(vals[1]))
            pastime_points.append(float(vals[2]))

    fig = plt.figure()
    plt.xlim(0, 22)
    ax = fig.add_subplot(111)
    plt.ylim(0, 30)
    plt.xlabel("No of Total Tasks", fontsize=20)
    plt.ylabel("Normalized No of Mode-switches", fontsize=20)
    plt.xticks(tasks)
    bar_width = 1.25
    bars = []
    bar_index = -0.5
    i = 0

    #for t in tasks:
    bar = ax.bar([k + bar_width * bar_index for k in tasks], amc_points,
    bar_width, label="AMC", hatch='-', align='center', color='y')
    bar = ax.bar([k + bar_width * (bar_index + 1) for k in tasks], pastime_points,
    bar_width, label="AMC-PAStime", hatch='\\', align='center', color='#CCF4C6')

    plt.tick_params(axis='both', which='major', labelsize=18)
    plt.tick_params(axis='both', which='minor', labelsize=18)

    ax.legend(loc='upper left', bbox_to_anchor=(0.1, 1.0), prop={'size': 24})
    plt.grid()
    #plt.show()
    plt.savefig("task_amc.pdf", bbox_inches='tight')


if __name__ == "__main__":
    main()


==> data/time_amc.py <==
import numpy as np
import math
import matplotlib.pyplot as plt
import sys



def main():
    
    util_points = []
    amc_points = []
    pastime_points = []
    with open("time_amc.csv") as f:
        
        for line in f:
            vals = line.strip().rstrip('\n').split("\t")
            #print vals
            util_points.append(float(vals[0]))
            amc_points.append(float(vals[1]))
            pastime_points.append(float(vals[2]))

    fig = plt.figure(num=None, figsize=(6, 4.5), dpi=80, edgecolor='k')
    plt.xlim(30, 185)
    ax = fig.add_subplot(111)
    #plt.ylim(0, 55)
    plt.xlabel("Seconds", fontsize=20)
    plt.ylabel("Cumulative # of mode switches", fontsize=20)
    plt.xticks(util_points)
    ax.plot(util_points, amc_points, "b:", marker="s", label="AMC", linewidth=3.9, markersize=14)
    ax.plot(util_points, pastime_points, "y--", marker="o", label="AMC-PAStime", linewidth=3.9, markersize=14)
    plt.tick_params(axis='both', which='major', labelsize=20)
    plt.tick_params(axis='both', which='minor', labelsize=20)

    ax.legend(loc='upper left', bbox_to_anchor=(0.001, 1.0), prop={'size': 20})
    plt.grid()
    plt.tight_layout()
    #plt.show()
    plt.savefig("time_amc.pdf")


if __name__ == "__main__":
    main()


==> data/time_amc_frame.py <==
import numpy as np
import math
import matplotlib.pyplot as plt
import sys



def main():
    
    util_points = []
    amc_points = []
    pastime_points = []
    with open("time_amc_frames.csv") as f:
        
        for line in f:
            vals = line.strip().rstrip('\n').split("\t")
            #print vals
            util_points.append(float(vals[0]))
            amc_points.append(float(vals[1]))
            pastime_points.append(float(vals[2]))

    upper_bound = [30 * i for i in util_points]
    #print upper_bound
    fig = plt.figure(num=None, figsize=(6, 4.5), dpi=80, edgecolor='k')
    plt.xlim(30, 185)
    ax = fig.add_subplot(111)
    plt.ylim(0, 5800)
    plt.xlabel("Seconds", fontsize=20)
    plt.ylabel("Cumulative # of Frames", fontsize=20)
    plt.xticks(util_points)
    ax.plot(util_points, upper_bound, "g-", marker=None, label="LO-mode UB", linewidth=3.9, markersize=14)
    ax.plot(util_points, pastime_points, "y--", marker="o", label="AMC-PAStime", linewidth=3.9, markersize=14)
    ax.plot(util_points, amc_points, "b:", marker="s", label="AMC", linewidth=3.9, markersize=14)
    plt.tick_params(axis='both', which='major', labelsize=20)
    plt.tick_params(axis='both', which='minor', labelsize=20)

    yticks = ax.get_yticks().tolist()
    yticks = [str(int(t/1000)) + "k" for t in yticks]
    ax.set_yticklabels(yticks)
    
    ax.legend(loc='upper left', bbox_to_anchor=(0.00005, 1.04), prop={'size': 20}, handletextpad=0.1)
    plt.grid()
    plt.tight_layout()
    #plt.show()
    plt.savefig("time_amc_frames.pdf")


if __name__ == "__main__":
    main()


==> data/util_amc_avg_lc_util.py <==
import numpy as np
import math
import matplotlib.pyplot as plt
import sys



def main():
    
    util_points = []
    upper_bound = []
    amc_points = []
    pastime_points = []
    with open("util_amc_avg_lc_util.csv") as f:
        
        for line in f:
            vals = line.strip().rstrip('\n').split("\t")
            #print vals
            util_points.append(float(vals[0]))
            upper_bound.append(float(vals[1]))
            amc_points.append(float(vals[2]))
            pastime_points.append(float(vals[3]))

    fig = plt.figure(num=None, figsize=(6, 4.5), dpi=80, edgecolor='k')
    #plt.xlim(5, 100)
    ax = fig.add_subplot(111)
    plt.ylim(0, 54)
    plt.xlabel("Initial Total LO-mode Utilization (%)", fontsize=20)
    plt.ylabel("Avg. Util. of LC tasks (%)", fontsize=20)
    #plt.xticks(util_points)
    ax.plot(util_points, upper_bound, "g-", marker=None, label="LO-mode UB", linewidth=3.9, markersize=14)
    ax.plot(util_points, pastime_points, "y--", marker="o", label="AMC-PAStime", linewidth=3.9, markersize=14)
    ax.plot(util_points, amc_points, "b:", marker="s", label="AMC", linewidth=3.9, markersize=14)
    plt.tick_params(axis='both', which='major', labelsize=20)
    plt.tick_params(axis='both', which='minor', labelsize=20)

    ax.legend(loc='upper left', bbox_to_anchor=(0.001, 1.03), prop={'size': 20})
    plt.grid()
    plt.tight_layout()
    #plt.show()
    plt.savefig("util_amc_avg_lc_util.pdf")


if __name__ == "__main__":
    main()


==> data/util_plot.py <==
import numpy as np
import math
import matplotlib.pyplot as plt
import sys



def main():
    
    util_points = []
    amc_points = []
    pastime_points = []
    with open("util_amc.csv") as f:
        for line in f:
            vals = line.strip().rstrip('\n').split("\t")
            #print vals
            util_points.append(float(vals[0]))
            amc_points.append(float(vals[1]))
            pastime_points.append(float(vals[2]))

    fig = plt.figure()
    #plt.xlim(5, 100)
    ax = fig.add_subplot(111)
    plt.ylim(0, 13)
    plt.xlabel("Total LO-mode Utilization (%)", fontsize=20)
    plt.ylabel("# of Mode-switches", fontsize=20)
    #plt.xticks(util_points)
    ax.plot(util_points, amc_points, "b:", marker="s", label="AMC", linewidth=3.9, markersize=14)
    ax.plot(util_points, pastime_points, "y--", marker="o", label="AMC-PAStime", linewidth=3.9, markersize=14)
    plt.tick_params(axis='both', which='major', labelsize=18)
    plt.tick_params(axis='both', which='minor', labelsize=18)

    ax.legend(loc='upper left', bbox_to_anchor=(0.3, 0.3), prop={'size': 24})
    plt.grid()
    #plt.show()
    plt.savefig("util_amc.pdf", bbox_inches='tight')


if __name__ == "__main__":
    main()

